What is Known About the Polarization of Starlight in the Southern Hole

Among the greatest mysteries in cosmology are the flatness problem, concerning the lack of curvature of the universe, and the homogeneity problem, questioning why the universe is almost isotropic despite having regions that are causally disconnected. These problems served as motivation for the theory of inflation, which suggests a period of exponential expansion in the early universe, and the inflationary origin of the universe can be traced by B-mode polarization. In an effort to better understand the potential foreground systematics, especially the levels of polarized dust emission, we queried the Heiles catalog to produce a list of starlight polarization data in the so-called "Southern Hole", which is an approximately $20\times20$ degree region centered at RA: $00^h12^m00^s$ and DEC: $-59{\deg}18'00''$ that is being examined by multiple CMB polarization experiments. Because magnetic field tends to dictate the orientation of dust grains, which in turn determines how starlight is polarized, starlight polarization can be used to trace magnetic fields. Therefore, to improve our understanding of the properties of this region, we used this catalog, along with Gaia data as tracers of the three-dimensional distribution of dust, as a potential indicator of magnetic field orientation throughout the galaxy in the Southern Hole region. We then analyzed these data with the hope that magnetic field data can be used to create a template to aid in subtracting away the contamination of CMB B-mode searches by polarized dust emission. While the results of the analysis are promising, we found that the currently available data are severely inadequate for the purpose of creating a template, thus demonstrating the need for improved and more uniform coverage of the Southern Hole when it comes to polarization measurements.

==> make-ptapap-doc.sh <==
#! /bin/sh

filename=$1

pdflatex ${filename} 
bibtex ${filename}
pdflatex ${filename}
pdflatex ${filename}

